CUA-Sandbox: Efficient Environments for Computer-Use Agent Reinforcement Learning

Reinforcement learning enables computer-use agents to improve through interaction with real software environments, including websites and desktop applications. However, conventional deployments replicate an initialized runtime for each independent rollout, even when trajectories use the same software, incurring repeated memory and initialization costs as the number of parallel environments grows. Does an independent computer-use environment require an independent execution runtime? Our key observation is that trajectories require independent mutable state, while initialized application runtimes can be reused across concurrently evolving environments, making state the natural unit of environment independence. Guided by this observation, we introduce CUA-Sandbox, which separates private state capsules from shared runtimes through state-scoped execution and transactional lifecycle operations, including resets and branches, while retaining the original software interfaces and task evaluators. Experiments show comparable or improved task success relative to Docker, while substantially reducing rollout and resource costs. CUA-Sandbox achieves up to a 6.20x increase in rollout throughput, a 9.2x reduction in per-environment memory, and a 504x reduction in incremental storage.

==> make_ablation_figure.py <==
from pathlib import Path
import json

root=Path(__file__).resolve().parent
data=json.loads((root/'ablation-data.json').read_text())
out=[r'\begingroup',
     r'\colorlet{AblFull}{ResultOurs}',
     r'\colorlet{AblInk}{ResultOurs!45!black}',
     r'\definecolor{AblRemoved}{HTML}{D4D6DD}',
     r'\definecolor{AblMuted}{HTML}{666A75}',
     r'\begin{tikzpicture}[x=1pt,y=1pt,font=\small]',
     r'\path[use as bounding box] (0,-3) rectangle (396,247);']

def text(x,y,s,opts=''):
    out.append(r'\node[inner sep=0pt'+(','+opts if opts else '')+f'] at ({x:.4f},{y:.4f}) {{{s}}};')

def line(x1,y1,x2,y2,opts):
    out.append(f'\\draw[{opts}] ({x1:.4f},{y1:.4f}) -- ({x2:.4f},{y2:.4f});')

def rect(x1,y1,x2,y2,color,edge=False):
    opts=f'fill={color},draw=AblInk,line width=0.25pt' if edge else f'fill={color},draw=none'
    out.append(f'\\path[{opts}] ({x1:.4f},{y1:.4f}) rectangle ({x2:.4f},{y2:.4f});')

rect(90,234,104,242,'AblRemoved')
text(110,238,'Corresponding ablation','anchor=west,font=\\footnotesize')
rect(240,236,254,240,'AblFull',True)
text(260,238,'CUA-Sandbox','anchor=west,font=\\footnotesize')

def panel(y,title,setting,summary):
    text(0,y,r'\textbf{'+title+'}','anchor=west')
    text(151,y,setting,'anchor=west,font=\\footnotesize,text=AblMuted')
    text(396,y,summary,'anchor=east,font=\\footnotesize,text=AblMuted')

origin=86
verification=[]
def bars(name,y,full,ablated,scale,full_label,ablated_label,summary,gray_below=False):
    rect(origin,y-4.5,origin+ablated*scale,y+4.5,'AblRemoved')
    if full==0:
        line(origin,y-2.5,origin,y+2.5,'AblInk,line width=0.9pt')
    else:
        rect(origin,y-2,origin+full*scale,y+2,'AblFull',True)
    text(0,y,name,'anchor=west')
    text(origin+full*scale+2,y+8,full_label,'anchor=west,text=AblInk,font=\\footnotesize')
    text(origin+ablated*scale+4,y-8 if gray_below else y,ablated_label,
         'anchor=west,text=AblMuted,font=\\footnotesize')
    text(396,y,summary,'anchor=east,text=AblInk,font=\\footnotesize')
    verification.append({'name':name,'full':full,'ablated':ablated,'scale':scale,
                         'full_length':full*scale,'ablated_length':ablated*scale})

panel(220,'(a) Copy-on-write','Without CoW; latency (s)','Speedup')
for label,key,y in [('Create','create_s',201),('Checkpoint','checkpoint_s',182),('Fork','fork_s',163)]:
    f,a=data['copy_on_write'][key]
    bars(label,y,f,a,36,f'{f:.3f}',f'{a:.3f}',r'\textbf{'+f'{a/f:.1f}'+r'$\times$}')
text(86,148,r'Storage delta: \textcolor{AblInk}{0.11 MiB} (full) / 3.67 GiB (without CoW)',
     'anchor=west,font=\\footnotesize,text=AblMuted')

panel(127,'(b) Non-DB state','Without non-DB state; latency (s)','Added time')
for label,key,y in [('Prepare','prepare_s',107),('Reset','reset_s',86)]:
    f,a=data['non_db'][key]
    bars(label,y,f,a,55,f'{f:.3f}',f'{a:.3f}',f'+{f-a:.3f} s',gray_below=True)

panel(65,'(c) Publication','Direct publication; events / 100 trials','')
for label,key,y in [('Mixed generations','mixed_generations',44),('In-flight publication','inflight_publication',23)]:
    f,a=data['transaction'][key]
    bars(label,y,f,a,2,f'{f}/100',f'{a}/100','100 fewer')
text(86,3,'Frozen requests rejected: 100/100 (full) / N/A (direct)',
     'anchor=west,font=\\footnotesize,text=AblMuted')
out.extend([r'\end{tikzpicture}',r'\endgroup'])
(root/'ablation-figure.tex').write_text('\n'.join(out)+'\n')
(root/'ablation-plot-validation.json').write_text(json.dumps(verification,indent=2)+'\n')
print('Generated all three ablation panels with Table 3 fill color.')

